The statistical properties of solar wind temperature parameters near 1 AU

We present a long-duration ($\sim$10 years) statistical analysis of the temperatures, plasma betas, and temperature ratios for the electron, proton, and alpha-particle populations observed by the \emph{Wind} spacecraft near 1 AU. The mean(median) scalar temperatures are $T{\scriptstyle_{e, tot}}$ $=$ 12.2(11.9) eV, $T{\scriptstyle_{p, tot}}$ $=$ 12.7(8.6) eV, and $T{\scriptstyle_{\alpha, tot}}$ $=$ 23.9(10.8) eV. The mean(median) total plasma betas are $\beta{\scriptstyle_{e, tot}}$ $=$ 2.31(1.09), $\beta{\scriptstyle_{p, tot}}$ $=$ 1.79(1.05), and $\beta{\scriptstyle_{\alpha, tot}}$ $=$ 0.17(0.05). The mean(median) temperature ratios are $\left(T{\scriptstyle_{e}}/T{\scriptstyle_{p}}\right){\scriptstyle_{tot}}$ $=$ 1.64(1.27), $\left(T{\scriptstyle_{e}}/T{\scriptstyle_{\alpha}}\right){\scriptstyle_{tot}}$ $=$ 1.24(0.82), and $\left(T{\scriptstyle_{\alpha}}/T{\scriptstyle_{p}}\right){\scriptstyle_{tot}}$ $=$ 2.50(1.94). We also examined these parameters during time intervals that exclude interplanetary (IP) shocks, times within the magnetic obstacles (MOs) of interplanetary coronal mass ejections (ICMEs), and times that exclude MOs. The only times that show significant alterations to any of the parameters examined are those during MOs. In fact, the only parameter that does not show a significant change during MOs is the electron temperature. Although each parameter shows a broad range of values, the vast majority are near the median. We also compute particle-particle collision rates and compare to effective wave-particle collision rates. We find that, for reasonable assumptions of wave amplitude and occurrence rates, the effect of wave-particle interactions on the plasma is equal to or greater than the effect of Coulomb collisions. Thus, wave-particle interactions should not be neglected when modeling the solar wind.

==> astrosym.mac <==
% ASTROSYM.MAC : AstroSym (Version 2.20,  Aug. 10, 2002) - file 3 of 8
% Peter Schmitt                      eMail: Peter.Schmitt@univie.ac.at
% Institute of Mathematics, University of Vienna       Vienna, Austria
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%% variables

numeric r,R,D, a,b, s,t; %H,V,

pair 
 TL,Tl,TC,Tr,TR,
 tL,tl,tC,tr,tR,
 CL,Cl,CC,Cr,CR,
 bL,bl,bC,br,bR,
 BL,Bl,BC,Br,BR;

pair BB,MM,TT, mm, LL,RR, ll,rr, HH,VV, vv,nn, hh,vv,nn;

pair vP,hP, vp,hp, vd,hd; 

%% values for corrections needed in calligraphic style            % mar99
%%        ( zero for uniform stroke )

def pP = if p=P : 0 else: p# fi enddef;   % p or 0      % not (yet?) used
def Pp = if p=P : 0 else: P# fi enddef;   % P or 0

picture temp;

%%%%%%%% macros

def  PEN = pickup pencircle scaled 2P  enddef;
def SPEN = pickup pensquare scaled 2P  enddef;
def DPEN = pickup (pensquare rotated 45) scaled 2P  enddef;  % added aug02
def RPEN = pickup penrazor  scaled 2P  enddef;
def  Pen = pickup pencircle scaled 2p; enddef;

%%  line with RPEN ( maximal breadth )            % added mar99
def RLine ( expr PP, QQ ) =
    aa := angle ( PP - QQ ) ;
    RPEN rotated (aa+90) ;
         draw PP--QQ;
         % ( QQ + ( hP rotated aa ) );     % potential extension
    enddef;

%% replacement for RLine for uniform strokes
%% only needed for efficiency
def Line ( expr PP, QQ ) =
    PEN; draw PP--QQ;
    enddef;
% let RLine=Line;

%%% auxilary macro : changing end of stroke from PEN to SPEN  % 14feb99

def REND ( expr endpoint, direction ) =
    RPEN rotated (direction+90) ;
%        draw endpoint--( endpoint + ( Pp*(1,0) rotated direction ) );
         draw endpoint--( endpoint + ( ( if p=P : (0,0) else : hP fi )
                                       rotated direction ) );
    enddef;
%%%

def corrections =
    vP:=(0,P); hP:=(P,0);
    vp:=(0,p); hp:=(p,0);
    vd:=vP-vp; hd:=hP-hp;
    enddef;

def Corners (expr lft_corr, rt_corr, bot_corr, top_corr) =
    BL := (0+lft_corr,-d+bot_corr); BR := (w-rt_corr,-d+bot_corr);
    TL := (0+lft_corr, h-top_corr); TR := (w-rt_corr, h-top_corr);
    enddef;
def corners = Corners (P,P,P,P); enddef;

def Centers (expr x_ratio,y_ratio) =
    BC:=bot x_ratio[BL,BR]; TC:=top x_ratio[TL,TR];
    CL:=lft y_ratio[BL,TL]; CR:= rt y_ratio[BR,TR]; 
    CC:=y_ratio[BC,TC];
    enddef;
def Centers (expr x_ratio,y_ratio) =
    BC:=x_ratio[BL,BR]; TC:=x_ratio[TL,TR];
    CL:=y_ratio[BL,TL]; CR:=y_ratio[BR,TR]; 
    CC:=y_ratio[BC,TC];
    enddef;
def centers = Centers (1/2,1/2); enddef;

def TOP (expr lft_ratio,rt_ratio) =
    Tl:=lft_ratio[TL,TR]; Tr:=rt_ratio[TL,TR];
    enddef;
def BOT (expr lft_ratio,rt_ratio) =
    Bl:=lft_ratio[BL,BR]; Br:=rt_ratio[BL,BR];
    enddef;
def HOR (expr lft_ratio,rt_ratio) =
    BOT(lft_ratio,rt_ratio); TOP(lft_ratio,rt_ratio);
    enddef;

def Bot (expr ratio) =
    bl:=ratio[Bl,Tl]; bC:=ratio[BC,TC]; br:=ratio[Br,Tr];
    enddef;
def Top (expr ratio) =
    tl:=ratio[Bl,Tl]; tC:=ratio[BC,TC]; tr:=ratio[Br,Tr]; 
    enddef;

def LFT (expr bot_ratio,top_ratio) =
    bL:=bot_ratio[BL,TL]; tL:=top_ratio[BL,TL]; 
    enddef;
def RT (expr bot_ratio,top_ratio) =
    bR:=bot_ratio[BR,TR]; tR:=top_ratio[BR,TR]; 
    enddef;

def Fill (expr boundary) =
    fill boundary; draw boundary;
    enddef;

def ARROW (expr base,top, breadth, lcorr,bcorr) =
    vv := top-base;
    nn := breadth*(vv rotated 90)/2;
    BB := base; TT := top; 
    LL := base+nn-lcorr*vv; RR := base-nn-lcorr*vv;
    ll := .5[base,top]+(1-bcorr)*nn/2;
    rr := .5[base,top]-(1-bcorr)*nn/2;
    enddef;

def arrow (expr base,top, breadth, lcorr,bcorr) =
    ARROW (base,top, breadth, lcorr,bcorr);
    Fill ( LL{dir angle(ll-LL)}..{dir angle(TT-ll)}TT
         & TT{dir angle(rr-TT)}..{dir angle(RR-rr)}RR
         & RR{dir angle(BB+lcorr*vv-RR)}..BB..{dir angle(LL-BB-lcorr*vv)}LL
         ..cycle );
    enddef;

def Arrow (expr base,top, breadth, lcorr,bcorr) =
    ARROW (base,top, breadth, lcorr,bcorr);
    draw LL{dir angle(ll-LL)}..{dir angle(TT-ll)}TT
       & TT{dir angle(rr-TT)}..{dir angle(RR-rr)}RR;
    draw BB--TT;
    enddef;

def cross (expr base,top, breadth, base_corr) =
    vv := (top-base-(0,base_corr));
    nn := breadth*(vv rotated 90)/2;
    BB := base; TT := top;
    MM := .5[base+(0,base_corr),top];
    LL := MM-nn; RR := MM+nn;
    draw LL--RR; draw BB--TT;
    enddef;

def Circle (expr cc, hh, vv) =
    draw (cc-vv)..(cc-hh)..(cc+vv)..(cc+hh)..(cc-vv)..cycle;
    enddef;

endinput;
%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% end of ASTROSYM.MAC %%%

